Mining the time axis with TRON. II. MeerKAT detects a stellar radio flare from a distant RS CVn candidate

Medium-timescale (minutes to hours) radio transients are a relatively unexplored population. The wide field-of-view and high instantaneous sensitivity of instruments such as MeerKAT provides an opportunity to probe this class of sources, using image-plane detection techniques. The previous letter in this series describes our project and associated TRON pipeline designed to mine archival MeerKAT data for transient and variable sources. In this letter, we report on a new transient, a radio flare, associated with Gaia DR3 6865945581361480448, a G type star, whose parallax places it at a distance of 1334 pc. Its duration and high degree of circular polarization suggests electron cyclotron maser instability as the mechanism, consistent with an RS CVn variable.

==> notebooks/L2-Letter-Publication-figure-large.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "1ca0a70f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os, os.path, re\n",
    "from astropy.wcs import WCS\n",
    "from astropy.io import fits\n",
    "import astropy.units as u\n",
    "import numpy as np\n",
    "from astropy.visualization import (MinMaxInterval, SqrtStretch,\n",
    "                                   ImageNormalize)\n",
    "from astropy.visualization.wcsaxes import add_beam\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Ellipse, Circle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "fbd6c972",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_fits(filename, ra0, dec0, savefig=None, radius=0.2,  vmin=-10, vmax=60, dra=None, ddec=None, regions=[], \n",
    "              scale=1e+6, unit=\"$\\mu$Jy\", figsize=(8,8)):\n",
    "    hdu = fits.open(filename)[0]\n",
    "    hdr = hdu.header\n",
    "    wcs = WCS(hdr).dropaxis(2).dropaxis(2)\n",
    "\n",
    "\n",
    "    fig = plt.figure(figsize=figsize, layout='compressed', dpi=300)\n",
    "    ax = plt.subplot(projection=wcs)\n",
    "    img = ax.imshow(hdu.data[0,0]*scale, origin='lower', cmap='inferno', vmin=vmin, vmax=vmax)\n",
    "    ax.coords[0].set_axislabel('Right ascension') # , minpad=-2)\n",
    "    ax.coords[1].set_axislabel('Declination', minpad=-1)\n",
    "\n",
    "    # get position of center\n",
    "    x0, y0 = wcs.world_to_pixel_values(ra0, dec0)\n",
    "    r = int(radius / abs(hdr['CDELT1']))\n",
    "    # zoom in\n",
    "    if dra is None:\n",
    "        ax.set_xlim(x0-r, x0+r)\n",
    "    else:\n",
    "        ax.set_xlim(x0 + int(dra[0] / abs(hdr['CDELT1'])), x0 + int(dra[1] / abs(hdr['CDELT1'])))\n",
    "    if ddec is None:\n",
    "        ax.set_ylim(y0-r, y0+r)\n",
    "    else:\n",
    "        ax.set_ylim(y0 + int(ddec[0] / abs(hdr['CDELT1'])), y0 + int(ddec[1] / abs(hdr['CDELT1'])))\n",
    "\n",
    "    # add_beam(ax, hdr, facecolor='cyan', edgecolor='none')\n",
    "    # add colourbar\n",
    "    cbar1 = fig.colorbar(img, orientation='horizontal', shrink=0.6, location=\"top\")\n",
    "    cbar1.set_label(f'{unit}/beam')\n",
    "\n",
    "    # add circle\n",
    "    # add circle\n",
    "    for radec, color, r_arcsec in regions:\n",
    "        xy = wcs.world_to_pixel_values(*radec)\n",
    "        reg = Circle(xy, r_arcsec/3600 / abs(hdr['CDELT1']), \n",
    "                    transform=ax.get_transform('pixel'), facecolor='none', \n",
    "                    edgecolor=color, lw=0.5, zorder=1000)\n",
    "        ax.add_patch(reg)\n",
    "\n",
    "    if savefig:\n",
    "        fig.savefig(savefig, bbox_inches='tight', pad_inches=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c2dca3f2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# burst = (212.78892180375175, -61.93031816598998)\n",
    "# regions = [(burst, \"yellow\", 30)]\n",
    "# norm = ImageNormalize(vmin=-0.1, vmax=3, stretch=SqrtStretch())\n",
    "# plot_fits(\"AJ/T16R02C04-MFS-image.fits\", *burst, norm, savefig=\"mgpls1-big.png\", \n",
    "#           dra=(-0.5, 1), ddec=(-0.5, 1), figsize=(6,6),\n",
    "#           regions=regions, scale=1e+3, unit='mJy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c0cb77d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot_fits(\"AJ/T16R02C06-MFS-image.fits\", *burst, norm, savefig=\"mgpls1-big.png\", radius=1, regions=regions, scale=1e+3, unit='mJy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1fc2108d",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "acee1c09",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: FITSFixedWarning: 'datfix' made the change 'Set MJD-OBS to 59385.823898 from DATE-OBS'. [astropy.wcs.wcs]\n",
      "/tmp/ipykernel_198194/1991852469.py:42: UserWarning: constrained_layout not applied because axes sizes collapsed to zero.  Try making figure larger or Axes decorations smaller.\n",
      "  fig.savefig(savefig, bbox_inches='tight', pad_inches=0)\n",
      "/tmp/ipykernel_198194/1991852469.py:42: UserWarning: constrained_layout not applied because axes sizes collapsed to zero.  Try making figure larger or Axes decorations smaller.\n",
      "  fig.savefig(savefig, bbox_inches='tight', pad_inches=0)\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2400x2400 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "l2_burst = 301.8765046320836, -20.597057526089337\n",
    "filename = \"obs-l2-qc2/im3/im3-MFS-I-image.fits\"\n",
    "regions = [(l2_burst, \"yellow\", 10)]\n",
    "plot_fits(filename, *l2_burst, savefig=\"l2-big.png\", radius=0.2, vmin=-10, vmax=60, regions=regions)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "bc10e0f8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cc418777",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "stimela",
   "language": "python",
   "name": "stimela"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.20"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> notebooks/L2-Letter-Publication-figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "1ca0a70f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0d00m15.76245943s\n"
     ]
    }
   ],
   "source": [
    "import os, os.path, re\n",
    "from astropy.wcs import WCS\n",
    "from astropy.io import fits\n",
    "import astropy.units as u\n",
    "import numpy as np\n",
    "from astropy.visualization import (MinMaxInterval, SqrtStretch,\n",
    "                                   ImageNormalize)\n",
    "from astropy.visualization.wcsaxes import add_beam\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Ellipse, Circle\n",
    "from astropy.coordinates import SkyCoord\n",
    "\n",
    "burst = (-58.123495386, -20.597057565) # 2295 in 240s\n",
    "src2 = (-58.118828096, -20.596769124)\n",
    "\n",
    "b = SkyCoord(burst[0]*u.deg, burst[1]*u.deg)\n",
    "s2 = SkyCoord(src2[0]*u.deg, src2[1]*u.deg)\n",
    "sep = b.separation(s2)\n",
    "print(sep)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "f42a609d",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "lband_images = [\"obs-l2-qc2/im4htc-cad1/cubes/cube-1-240s.fits\",\n",
    "                \"obs-l1-qc2/im3/im3-MFS-I-image.fits\", \n",
    "                \"obs-l2-qc2/im3/im3-MFS-I-image.fits\", \n",
    "                \"obs-l4-qc2/im3/im3-MFS-I-image.fits\"]\n",
    "uhf_images = [\"obs-u2-qc2/im3/im3-MFS-I-image.fits\", \n",
    "                \"obs-u3-qc2/im3-MFS-image.fits\"] \n",
    "lband_images2 = [\"obs-l2-qc2/im4htc-cad1/cubes/cube-1-240s.fits\",\n",
    "                \"obs-l1-qc2/im3/im3-MFS-V-image.fits\", \n",
    "                \"obs-l2-qc2/im3/im3-MFS-V-image.fits\", \n",
    "                \"obs-l4-qc2/im3/im3-MFS-V-image.fits\",\n",
    "                \"\",\n",
    "                \"obs-l2-qc2/im4htc-cad1/cubes/psf-cube-1-240s.fits\"\n",
    "                ]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "60b055ed",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "def plot_burst_row(images, norms, regions=[], unitsize=2, radius=1, filename=None):\n",
    "    hdus = [fits.open(im)[0] if im else None for im in images]\n",
    "    headers = [hdu.header if hdu else None for hdu in hdus]\n",
    "    ra0, dec0 = burst\n",
    "\n",
    "    # get pixel position of centre in original WCS\n",
    "    def get_box(hdr, ra0, dec0):\n",
    "        wcs = WCS(hdr)\n",
    "        wcs = wcs.dropaxis(2).dropaxis(2)  # drop FREQ/STOKES axes\n",
    "        x0, y0 = wcs.world_to_pixel_values(ra0, dec0)\n",
    "        dx = int(radius / 60 / hdr['CDELT1']) \n",
    "        # convert markup to pixel coordinates\n",
    "        regs = [(wcs.world_to_pixel_values(ra, dec), color, r, ls) for (ra, dec), color, r, ls in regions]\n",
    "        return x0, y0, dx, regs\n",
    "\n",
    "    # create new fake WCS centred on x0, y0\n",
    "    def make_fake_wcs(hdr, x0, y0):\n",
    "        hdr['CRPIX1'] = x0+1 \n",
    "        hdr['CRPIX2'] = y0+1 \n",
    "        hdr['CRVAL1'] = hdr['CRVAL2'] = 0\n",
    "        hdr['CTYPE1'] = \"LON\"\n",
    "        hdr['CTYPE2'] = \"LAT\"\n",
    "        hdr['CDELT1'] *= 60\n",
    "        hdr['CDELT2'] *= 60\n",
    "        wcs = WCS(hdr)\n",
    "        return wcs.dropaxis(2).dropaxis(2)\n",
    "    \n",
    "    boxes = {}\n",
    "    for i, hdu in enumerate(hdus):\n",
    "        boxes[i] = get_box(hdu.header, ra0, dec0) if hdu else None\n",
    "    \n",
    "    # fig, axes = plt.subplots(1, len(images), figsize=(unitsize*(len(images)), unitsize*1.5), sharey=True, \n",
    "    #                          layout='compressed',\n",
    "    #                          subplot_kw=dict(projection=wcs))\n",
    "    figsize = (unitsize*6, unitsize*2.5)\n",
    "    fig = plt.figure(figsize=figsize, layout='compressed', dpi=600)\n",
    "    axes = [None]*len(images)\n",
    "    \n",
    "    img = [None] * len(images)\n",
    "    for i, _ in enumerate(images):\n",
    "        if hdus[i] is None:\n",
    "            continue\n",
    "        # select slice\n",
    "        if i == 0:\n",
    "            slc = (0, 1402)\n",
    "            norm = norms[0]\n",
    "        elif i == 6:\n",
    "            slc = (1, 1402) \n",
    "            norm = norms[0]\n",
    "        elif i == 11:\n",
    "            slc = (0, 1402)\n",
    "            norm = norms[3]\n",
    "        else:\n",
    "            slc = (0,0)\n",
    "            norm = norms[2] if (i%6)<4 else norms[2]\n",
    "        # select boxes\n",
    "        hdr = headers[i]\n",
    "        if i == 11:  # move PSF to burst position\n",
    "            hdr['CRVAL1'] = ra0\n",
    "            hdr['CRVAL2'] = dec0\n",
    "        x0, y0, r, regs = boxes[i] = get_box(hdr, ra0, dec0)\n",
    "        wcs = make_fake_wcs(hdr, x0, y0)\n",
    "        axes[i] = plt.subplot(2, 6, 1+i, projection=wcs)\n",
    "\n",
    "        img[i] = axes[i].imshow(hdus[i].data[slc]*1e+6, origin='lower',  \n",
    "                             cmap='inferno', norm=norm)\n",
    "        if i % 6:\n",
    "            axes[i].coords[1].set_axislabel('')\n",
    "            axes[i].coords[1].set_ticklabel_visible(False)\n",
    "        else:\n",
    "            axes[i].coords[1].set_axislabel('$\\Delta$Dec, arcmin')\n",
    "        axes[i].coords[0].set_axislabel('$\\Delta$RA, arcmin') # ,minpad=-2)\n",
    "        axes[i].coords[0].set_ticks_position('b')\n",
    "        axes[i].coords[1].set_ticks_position('l')\n",
    "        axes[i].set_xlim([x0+r, x0-r])\n",
    "        axes[i].set_ylim([y0+r, y0-r])\n",
    "        # add markup\n",
    "        for (x, y), color, r, ls in regs:\n",
    "            x1, y1 = wcs.pixel_to_world_values(x, y)\n",
    "            r1 = r/60  # radius is in arcsec\n",
    "            reg = Circle((x1, y1), radius=r1, \n",
    "                            transform=axes[i].get_transform('world'), facecolor='none', \n",
    "                            edgecolor=color, ls=ls, lw=1, zorder=1000)\n",
    "            axes[i].add_patch(reg)\n",
    "        if i != 11:\n",
    "        # add beam\n",
    "            if i not in (0, 6):\n",
    "                bmaj, bmin, bpa = hdr['BMAJ'], hdr['BMIN'], hdr[\"BPA\"]\n",
    "            else:\n",
    "                bmaj, bmin, bpa = 2.937e-3, 1.823e-3, 153\n",
    "            beam = Ellipse((-radius*0.8, radius*0.8), height=bmaj*60, width=bmin*60, angle=-bpa,\n",
    "                        transform=axes[i].get_transform('world'), facecolor='cyan', edgecolor='none', lw=0, zorder=1000)  \n",
    "            axes[i].add_patch(beam)      \n",
    "\n",
    "    cbar1 = fig.colorbar(img[0], ax=axes[0], orientation='horizontal', shrink=1, location=\"top\")\n",
    "    cbar1.set_label('$\\mu$Jy/beam')\n",
    "    cbar2 = fig.colorbar(img[1], ax=axes[1:4], orientation='horizontal', shrink=.8, aspect=60*0.8, location=\"top\")\n",
    "    cbar2.set_label('$\\mu$Jy/beam')\n",
    "    cbar3 = fig.colorbar(img[4], ax=axes[4:6], orientation='horizontal', shrink=.8, aspect=40*0.8, location=\"top\")\n",
    "    cbar3.set_label('$\\mu$Jy/beam')\n",
    "\n",
    "    if filename:\n",
    "        fig.savefig(filename, bbox_inches='tight', pad_inches=0, dpi=600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "5dfb0996",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_image_row(images, vmin=-10, vmax=50, unitsize=2, radius=1):\n",
    "    hdus = [fits.open(im)[0] for im in images]\n",
    "    hdr = hdus[0].header\n",
    "    radius /= 60\n",
    "    ra0, dec0 = burst\n",
    "\n",
    "    # get pixel position of centre in original WCS\n",
    "    wcs = WCS(hdr)\n",
    "    wcs = wcs.dropaxis(2).dropaxis(2)  # drop FREQ/STOKES axes\n",
    "    x0, y0 = wcs.world_to_pixel_values(ra0, dec0)\n",
    "    dx = dy = int(radius / hdr['CDELT1']) \n",
    "\n",
    "    # create new fake WCS centred on x0, y0\n",
    "    hdr['CRPIX1'] = x0+1 \n",
    "    hdr['CRPIX2'] = y0+1 \n",
    "    hdr['CRVAL1'] = hdr['CRVAL2'] = 0\n",
    "    hdr['CTYPE1'] = \"LON\"\n",
    "    hdr['CTYPE2'] = \"LAT\"\n",
    "    hdr['CDELT1'] *= 60\n",
    "    hdr['CDELT2'] *= 60\n",
    "\n",
    "    wcs = WCS(hdr)\n",
    "    wcs = wcs.dropaxis(2).dropaxis(2)\n",
    "\n",
    "    fig, axes = plt.subplots(1, len(images), figsize=(unitsize*(len(images)+1.1), unitsize*1.5), sharey=True, \n",
    "                             layout='compressed', \n",
    "                             subplot_kw=dict(projection=wcs))\n",
    "\n",
    "    norm = ImageNormalize(vmin=vmin, vmax=vmax) # , stretch=SqrtStretch())\n",
    "\n",
    "    for i, _ in enumerate(images):\n",
    "        hdr = hdus[i].header\n",
    "        img = axes[i].imshow(hdus[i].data[0,0]*1e+6,  \n",
    "                             cmap='inferno', norm=norm)\n",
    "        if i > 0:\n",
    "            axes[i].coords[1].set_axislabel('')\n",
    "            axes[i].coords[1].set_ticklabel_visible(False)\n",
    "        else:\n",
    "            axes[i].coords[1].set_axislabel('$\\Delta$Dec, arcmin')\n",
    "        axes[i].coords[0].set_axislabel('$\\Delta$Dec, arcmin') # ,minpad=-2)\n",
    "        #axes[i].coords[1].set_axislabel(' ',minpad=-2)\n",
    "        axes[i].coords[0].set_ticks_position('b')\n",
    "        axes[i].coords[1].set_ticks_position('l')\n",
    "        axes[i].set_xlim([x0+dx, x0-dx])\n",
    "        axes[i].set_ylim([y0-dy, y0+dy])\n",
    "        #add_beam(axes[i], major=hdr['BMAJ']*60, minor=hdr['BMIN']*60, angle=hdr['BPA'])\n",
    "        #axes[i].set_xlabel('')\n",
    "        #axes[i].coords[0].set_ticks(np.arange(-3,3.1)*u.arcmin)\n",
    "        #axes[i].coords[0].set_ticklabel([\"{int(l)}''\" for l in np.arange(-3,3.1)])\n",
    "        #axes[i].set_xticks(np.arange(-3,3.1), labels=[\"{int(l)}''\" for l in np.arange(-3,3.1)])\n",
    "#     cbar = fig.colorbar(img, ax=axes, orientation='vertical', shrink=1)\n",
    "#     cbar.set_label('$\\mu$Jy/beam')\n",
    "    cbar1 = fig.colorbar(img, ax=axes[0,4], orientation='horizontal', shrink=1, location=\"top\")\n",
    "    cbar1.set_label('$\\mu$Jy/beam')\n",
    "    cbar2 = fig.colorbar(img, ax=axes[1:5], orientation='horizontal', shrink=.8, aspect=40*0.8, location=\"top\")\n",
    "    cbar2.set_label('$\\mu$Jy/beam')\n",
    "\n",
    "#fig.set_tight_layout(True)\n",
    "# plt.grid(color='white', ls='solid')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "66f61423",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "l1norm = ImageNormalize(vmin=-10, vmax=100) #, stretch=SqrtStretch())\n",
    "lnorm = ImageNormalize(vmin=-10, vmax=50) # , stretch=SqrtStretch())\n",
    "unorm = ImageNormalize(vmin=-10, vmax=100) # , stretch=SqrtStretch())\n",
    "psfnorm = ImageNormalize(vmin=-10/262*1e+6, vmax=100/262*1e+6) # , stretch=SqrtStretch())\n",
    "regions = [(burst, 'yellow', 8, '-'), (src2, 'yellow', 8, ':')]\n",
    "\n",
    "plot_burst_row(lband_images+uhf_images+lband_images2, \n",
    "               radius=1, unitsize=2.2, \n",
    "               norms=[l1norm, lnorm, unorm, psfnorm], \n",
    "               regions=regions, filename='l2-cutouts.png')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": ".venv",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> notebooks/Plot_L2_flare_UHF_beam_gains.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "64990251",
   "metadata": {},
   "outputs": [],
   "source": [
    "from suricat.beamplots import *\n",
    "from matplotlib.pyplot import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c38de4d5",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "freqs = ['544MHz', '816MHz', '1087MHz']\n",
    "beams = collect_beam_gain_to_source('beam/beam-U.bds.zarr/',\n",
    "                            'obs-u2-qc2/im4htc-cad1/cubes/cube-1-120s.zarr/', \n",
    "                            '301.87632d -20.59687d',\n",
    "                            freq=freqs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "13a32e49",
   "metadata": {
    "scrolled": false
   },
   "outputs": [],
   "source": [
    "for label, bg in beams.items():\n",
    "    for i, f in enumerate(freqs):\n",
    "        g = bg[i]\n",
    "        plot(g, label=f)\n",
    "        print(f\"Stokes {label} {f}: mean beam is {g.mean()}, max is {g.max()/g.mean()} min is {g.min()/g.mean()}\")\n",
    "    xlabel(\"timeslot\")\n",
    "    ylabel(label)\n",
    "    legend()\n",
    "    title(f\"Stokes {label}\")\n",
    "    show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2dacfea8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import xarray\n",
    "import dask.array as da\n",
    "ds = xarray.open_zarr('obs-l4-qc2/im4htc-cad1/cubes/cube-1.zarr/')\n",
    "print(ds.flag.shape, ds.cube.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "efc04c2c",
   "metadata": {},
   "outputs": [],
   "source": [
    "da.where(ds.flag, 0, ds.cube)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8e5d6836",
   "metadata": {},
   "outputs": [],
   "source": [
    "\"[{0[0]},{0[1]}]\".format((0,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "79cacc9c",
   "metadata": {},
   "outputs": [],
   "source": [
    "ds.unify_chunks()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "809dfd85",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy.ma as ma\n",
    "rms = ds.rms.values\n",
    "flag = ds.flag\n",
    "rms = ma.masked_array(rms, flag)\n",
    "rms.max()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5e1f2e9b",
   "metadata": {},
   "outputs": [],
   "source": [
    "stokes = ds.coords['STOKES'].values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "818870eb",
   "metadata": {},
   "outputs": [],
   "source": [
    "ds.attrs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d6f146cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "figure(figsize=(6, 4))\n",
    "for i, st in enumerate(stokes):\n",
    "    plot(rms[i,:] / ma.median(rms[i,:]), '.', label=st)\n",
    "# ylim(rms.min(), .0002)\n",
    "legend()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python (stimela)",
   "language": "python",
   "name": "stimela"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

